Training Software Engineering Agents and Verifiers with SWE-Gym

We present SWE-Gym, the first environment for training real-world software engineering (SWE) agents. SWE-Gym contains 2,438 real-world Python task instances, each comprising a codebase with an executable runtime environment, unit tests, and a task specified in natural language. We use SWE-Gym to train language model based SWE agents, achieving up to 19% absolute gains in resolve rate on the popular SWE-Bench Verified and Lite test sets. We also experiment with inference-time scaling through verifiers trained on agent trajectories sampled from SWE-Gym. When combined with our fine-tuned SWE agents, we achieve 32.0% and 26.0% on SWE-Bench Verified and Lite, respectively, reflecting a new state-of-the-art for open-weight SWE agents. To facilitate further research, we publicly release SWE-Gym, models, and agent trajectories.

==> swegym-icml_arXiv/assets/moatless-orm.py <==
SYSTEM_MESSAGE = """You are an expert in python for software engineering and code review. Your responsibility is to review the patches generated by language models to fix some issues and provide feedback on the quality of their code."""

USER_MESSAGE="""I want you to evaluate an LLM-generated candidate patch that tries to resolve an issue in a codebase.

To assist you in this task, you are provided with the following information:
 - You are given an issue text on a github repository (wrapped with <issue_description></issue_description>).
 - You are also given some identified code spans that are relevant to the issue.
    Each code span is wrapped with <code_span file_path=FILE_PATH span_id=SPAN_ID></code_span> tags, where FILE_PATH is the path to the file containing the code span, and SPAN_ID is the unique identifier for the code span.
    Each code span also comes with the line numbers for you to better understand the context. It's possible that the code span are not sufficient to fix the issue, adjust your score accordingly.
 - You are given the candidate patch that tries to resolve the target issue.
    For your convenience, you are given the hunks of original code and the code after applying the patch.
    The code before the patch is wrapped with <before_patch></before_patch> and the code after the patch is wrapped with <after_patch></after_patch>.
    Note that the file names in before_patch starts with 'a/' and the file names in after_patch starts with 'b/'.


<issue_description>
{issue_text}
</issue_description>

<before_patch>
{before_patch}
</before_patch>

<after_patch>
{after_patch}
</after_patch>

{code_spans}

Response in "True" or "False" for whether the patch has resolved the issue."""

==> swegym-icml_arXiv/assets/openhands-orm.py <==
SYSTEM_MESSAGE = '''You are an expert judge evaluating AI assistant interactions. Your task is to determine if the assistant successfully resolved the user's request.

Key evaluation criteria:
1. Did the assistant complete the main task requested by the user?
2. Did the assistant handle all edge cases and requirements specified?
3. Were there any errors or issues in the final solution?
4. Did the assistant verify the solution works as intended?

Respond only with "<judgement>YES</judgement>" or "<judgement>NO</judgement>".'''

USER_MESSAGE = '''Please evaluate the following interaction between an AI assistant and a user:

=== INTERACTION LOG ===
''' + traj_str + '''
=== END INTERACTION ===

Based on the above interaction, did the assistant successfully resolve the user's initial request? Respond with YES or NO.'''

messages = [
    {'role': 'system', 'content': SYSTEM_MESSAGE},
    {'role': 'user', 'content': USER_MESSAGE},
    {'role': 'assistant', 'content': '<judgement>' + ("YES" if resolved else "NO") + '</judgement>'}
]
